Interplay of transport mechanisms during the evaporation of a pinned sessile water droplet

Droplet evaporation has been intensively investigated in past decades owing to its emerging applications in diverse fields of science and technology. Yet the role transport mechanisms has been the subject of a heated debate, especially the presence of Marangoni flow in water droplets. This work aims to draw a clear picture of the switching transport mechanisms inside a drying pinned sessile water droplet in both the presence and absence of thermocapillarity by developing a comprehensive model that accounts for all pertinent physics in both phases as well as interfacial phenomena at the interface. The model reveals a hitherto unexplored mixed radial and buoyant flow by shedding light on the transition from buoyancy induced Rayleigh flow to the radial flow causing coffee ring effect. Predictions of the model excellently match previous experimental results across varying substrate temperatures only in the absence of Marangoni flow. When thermocapillarity is accounted for, strong surface flows shape the liquid velocity field during most of the droplet lifetime and the model starts to overestimate evaporation rates with increasing substrate temperature.

==> anc/desktop.ini <==
[.ShellClassInfo]
InfoTip=This folder is shared online.
IconFile=C:\Program Files\Google\Drive\googledrivesync.exe
IconIndex=12
    
